Journey to the Center of Software Supply Chain Attacks

This work discusses open-source software supply chain attacks and proposes a general taxonomy describing how attackers conduct them. We then provide a list of safeguards to mitigate such attacks. We present our tool "Risk Explorer for Software Supply Chains" to explore such information and we discuss its industrial use-cases.

==> ReferencesAnalysis/References_Analysis.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import json\n",
    "import tikzplotlib\n",
    "\n",
    "path_to_refs = \"references_07022023.json\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>title</th>\n",
       "      <th>link</th>\n",
       "      <th>vectors</th>\n",
       "      <th>safeguards</th>\n",
       "      <th>contents</th>\n",
       "      <th>year</th>\n",
       "      <th>ecosystems</th>\n",
       "      <th>packages</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>Backstabber's Knife Collection: A Review of Op...</td>\n",
       "      <td>https://link.springer.com/chapter/10.1007/978-...</td>\n",
       "      <td>[{'avId': 'AV-000', 'avName': 'Conduct Open-So...</td>\n",
       "      <td>NaN</td>\n",
       "      <td>[peer-reviewed]</td>\n",
       "      <td>2020.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>ATT&amp;CK T1195.002: Supply Chain Compromise: Com...</td>\n",
       "      <td>https://attack.mitre.org/techniques/T1195/002/</td>\n",
       "      <td>[{'avId': 'AV-000', 'avName': 'Conduct Open-So...</td>\n",
       "      <td>NaN</td>\n",
       "      <td>[standard]</td>\n",
       "      <td>2020.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>Typosquatting programming language package man...</td>\n",
       "      <td>https://incolumitas.com/2016/06/08/typosquatti...</td>\n",
       "      <td>[{'avId': 'AV-200', 'avName': 'Create Name Con...</td>\n",
       "      <td>[{'sgId': 'SG-010', 'sgName': 'Prevent Script ...</td>\n",
       "      <td>[thesis, proof-of-concept]</td>\n",
       "      <td>2016.0</td>\n",
       "      <td>[Python, JavaScript, Ruby]</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>I Know What You Imported Last Summer: A study ...</td>\n",
       "      <td>https://arxiv.org/abs/2102.06301</td>\n",
       "      <td>[{'avId': 'AV-200', 'avName': 'Create Name Con...</td>\n",
       "      <td>NaN</td>\n",
       "      <td>[]</td>\n",
       "      <td>2021.0</td>\n",
       "      <td>[Python]</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>Typosquatting and Combosquatting Attacks on th...</td>\n",
       "      <td>https://ieeexplore.ieee.org/document/9229803/</td>\n",
       "      <td>[{'avId': 'AV-201', 'avName': 'Combosquatting'...</td>\n",
       "      <td>NaN</td>\n",
       "      <td>[peer-reviewed]</td>\n",
       "      <td>2020.0</td>\n",
       "      <td>[Python]</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>364</th>\n",
       "      <td>An Empirical Study on Software Bill of Materia...</td>\n",
       "      <td>https://arxiv.org/abs/2301.05362</td>\n",
       "      <td>[{'avId': 'AV-000', 'avName': 'Conduct Open-So...</td>\n",
       "      <td>[{'sgId': 'SG-001', 'sgName': 'Software Bill o...</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2023.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>365</th>\n",
       "      <td>What is Software Supply Chain Security?</td>\n",
       "      <td>https://arxiv.org/abs/2209.04006</td>\n",
       "      <td>[{'avId': 'AV-000', 'avName': 'Conduct Open-So...</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2022.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>366</th>\n",
       "      <td>Malicious Source Code Detection Using Transformer</td>\n",
       "      <td>https://arxiv.org/abs/2209.07957</td>\n",
       "      <td>[{'avId': 'AV-000', 'avName': 'Conduct Open-So...</td>\n",
       "      <td>[{'sgId': 'SG-005', 'sgName': 'Application Sec...</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2022.0</td>\n",
       "      <td>[Python]</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>367</th>\n",
       "      <td>Alice in (Software Supply) Chains: Risk Identi...</td>\n",
       "      <td>https://link.springer.com/chapter/10.1007/978-...</td>\n",
       "      <td>[{'avId': 'AV-000', 'avName': 'Conduct Open-So...</td>\n",
       "      <td>[{'sgId': 'SG-023', 'sgName': 'Audit'}, {}]</td>\n",
       "      <td>[peer-reviewed]</td>\n",
       "      <td>2022.0</td>\n",
       "      <td>[Java, JavaScript, Linux, Python, C#, C/C++, PHP]</td>\n",
       "      <td>[event-stream, ...]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>368</th>\n",
       "      <td>Policy Transparency: Authorization Logic Meets...</td>\n",
       "      <td>https://research.google/pubs/pub51673/</td>\n",
       "      <td>[{'avId': 'AV-000', 'avName': 'Conduct Open-So...</td>\n",
       "      <td>[{'sgId': 'SG-001', 'sgName': 'Software Bill o...</td>\n",
       "      <td>[peer-reviewed]</td>\n",
       "      <td>2022.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>369 rows × 8 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "                                                 title  \\\n",
       "0    Backstabber's Knife Collection: A Review of Op...   \n",
       "1    ATT&CK T1195.002: Supply Chain Compromise: Com...   \n",
       "2    Typosquatting programming language package man...   \n",
       "3    I Know What You Imported Last Summer: A study ...   \n",
       "4    Typosquatting and Combosquatting Attacks on th...   \n",
       "..                                                 ...   \n",
       "364  An Empirical Study on Software Bill of Materia...   \n",
       "365            What is Software Supply Chain Security?   \n",
       "366  Malicious Source Code Detection Using Transformer   \n",
       "367  Alice in (Software Supply) Chains: Risk Identi...   \n",
       "368  Policy Transparency: Authorization Logic Meets...   \n",
       "\n",
       "                                                  link  \\\n",
       "0    https://link.springer.com/chapter/10.1007/978-...   \n",
       "1       https://attack.mitre.org/techniques/T1195/002/   \n",
       "2    https://incolumitas.com/2016/06/08/typosquatti...   \n",
       "3                     https://arxiv.org/abs/2102.06301   \n",
       "4        https://ieeexplore.ieee.org/document/9229803/   \n",
       "..                                                 ...   \n",
       "364                   https://arxiv.org/abs/2301.05362   \n",
       "365                   https://arxiv.org/abs/2209.04006   \n",
       "366                   https://arxiv.org/abs/2209.07957   \n",
       "367  https://link.springer.com/chapter/10.1007/978-...   \n",
       "368             https://research.google/pubs/pub51673/   \n",
       "\n",
       "                                               vectors  \\\n",
       "0    [{'avId': 'AV-000', 'avName': 'Conduct Open-So...   \n",
       "1    [{'avId': 'AV-000', 'avName': 'Conduct Open-So...   \n",
       "2    [{'avId': 'AV-200', 'avName': 'Create Name Con...   \n",
       "3    [{'avId': 'AV-200', 'avName': 'Create Name Con...   \n",
       "4    [{'avId': 'AV-201', 'avName': 'Combosquatting'...   \n",
       "..                                                 ...   \n",
       "364  [{'avId': 'AV-000', 'avName': 'Conduct Open-So...   \n",
       "365  [{'avId': 'AV-000', 'avName': 'Conduct Open-So...   \n",
       "366  [{'avId': 'AV-000', 'avName': 'Conduct Open-So...   \n",
       "367  [{'avId': 'AV-000', 'avName': 'Conduct Open-So...   \n",
       "368  [{'avId': 'AV-000', 'avName': 'Conduct Open-So...   \n",
       "\n",
       "                                            safeguards  \\\n",
       "0                                                  NaN   \n",
       "1                                                  NaN   \n",
       "2    [{'sgId': 'SG-010', 'sgName': 'Prevent Script ...   \n",
       "3                                                  NaN   \n",
       "4                                                  NaN   \n",
       "..                                                 ...   \n",
       "364  [{'sgId': 'SG-001', 'sgName': 'Software Bill o...   \n",
       "365                                                NaN   \n",
       "366  [{'sgId': 'SG-005', 'sgName': 'Application Sec...   \n",
       "367        [{'sgId': 'SG-023', 'sgName': 'Audit'}, {}]   \n",
       "368  [{'sgId': 'SG-001', 'sgName': 'Software Bill o...   \n",
       "\n",
       "                       contents    year  \\\n",
       "0               [peer-reviewed]  2020.0   \n",
       "1                    [standard]  2020.0   \n",
       "2    [thesis, proof-of-concept]  2016.0   \n",
       "3                            []  2021.0   \n",
       "4               [peer-reviewed]  2020.0   \n",
       "..                          ...     ...   \n",
       "364                         NaN  2023.0   \n",
       "365                         NaN  2022.0   \n",
       "366                         NaN  2022.0   \n",
       "367             [peer-reviewed]  2022.0   \n",
       "368             [peer-reviewed]  2022.0   \n",
       "\n",
       "                                            ecosystems             packages  \n",
       "0                                                  NaN                  NaN  \n",
       "1                                                  NaN                  NaN  \n",
       "2                           [Python, JavaScript, Ruby]                  NaN  \n",
       "3                                             [Python]                  NaN  \n",
       "4                                             [Python]                  NaN  \n",
       "..                                                 ...                  ...  \n",
       "364                                                NaN                  NaN  \n",
       "365                                                NaN                  NaN  \n",
       "366                                           [Python]                  NaN  \n",
       "367  [Java, JavaScript, Linux, Python, C#, C/C++, PHP]  [event-stream, ...]  \n",
       "368                                                NaN                  NaN  \n",
       "\n",
       "[369 rows x 8 columns]"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "\n",
    "df = pd.read_json(path_to_refs)\n",
    "df = pd.concat([df.drop(['tags'], axis=1), df['tags'].apply(pd.Series)], axis=1)\n",
    "df\n"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# References per year"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "years = ['1983','...','1999','2000', '2001', '2002','2003','2004','2005','2006','2007', '2008','2009','2010','2011','2012','2013','2014','2015','2016','2017','2018','2019','2020','2021']\n",
    "\n",
    "\n",
    "df[\"year\"][df[\"year\"]!=0].value_counts().sort_index().plot.bar(x=years)\n",
    "tikzplotlib.save(\"all-refs-years.tex\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Total 344\n",
      "Attacks: 81\n",
      "Peer-reviewed: 126\n"
     ]
    }
   ],
   "source": [
    "df1 = df.contents.dropna()\n",
    "mask1 = df1.apply(lambda x: \"attack\" in x)\n",
    "print(\"Total\", df1.count())\n",
    "print(\"Attacks:\", df1[mask1].count())\n",
    "mask2 = df1.apply(lambda x: \"peer-reviewed\" in x)\n",
    "\n",
    "print(\"Peer-reviewed:\", df1[mask2].count())\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Attacks\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "tmp = df[df[\"contents\"].notna()]\n",
    "attack_refs = tmp[mask1]\n",
    "print(\"Attacks\")\n",
    "attack_refs[\"year\"][attack_refs[\"year\"]!=0].value_counts().sort_index().plot.bar(x=years)\n",
    "\n",
    "tikzplotlib.save(\"attack-refs-years.tex\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Peer-Reviewed\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "peerrev_refs = tmp[mask2]\n",
    "print(\"Peer-Reviewed\")\n",
    "\n",
    "peerrev_refs[\"year\"][peerrev_refs[\"year\"]!=0].value_counts().sort_index().plot.bar(x=years)\n",
    "\n",
    "tikzplotlib.save(\"peerrev-refs-years.tex\")\n",
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": []
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Analysis per attack vector\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'title': 'Security Issues in Language-based Software Ecosystems', 'link': 'https://arxiv.org/abs/1903.02613', 'vectors': [{'avId': 'AV-200', 'avName': 'Create Name Confusion with Legitimate Package'}, {'avId': 'AV-204', 'avName': 'Typosquatting'}, {'avId': 'AV-302', 'avName': 'Contribute as Maintainer'}, {'avId': 'AV-402', 'avName': 'Tamper Build Job as Maintainer'}, {'avId': 'AV-504', 'avName': 'Distribute as Package Maintainer'}, {'avId': 'AV-501', 'avName': 'Dangling Reference'}, {'avId': 'AV-603', 'avName': 'Reuse of Compromised Credentials'}], 'safeguards': [{'sgId': 'SG-012', 'sgName': 'Typo Detection'}, {'sgId': 'SG-011', 'sgName': 'Typo Guard'}, {'sgId': 'SG-013', 'sgName': 'Use of Security, Quality and Health Metrics'}], 'tags': {'ecosystems': ['JavaScript', 'Python'], 'packages': ['event-stream', 'Go-bindata', 'mailparser', 'ESLint-scope', 'conventional-changelog'], 'contents': ['attack'], 'year': 2019}}\n",
      "{'AV-1': 7, 'AV-3': 20, 'AV-2': 26, 'AV-4': 14, 'AV-5': 25, 'AV-6': 1}\n"
     ]
    }
   ],
   "source": [
    "ref_file = json.load(open(path_to_refs))\n",
    "\n",
    "final_dict = {}\n",
    "# Check only for \"attack\" references types\n",
    "for ref in ref_file:\n",
    "    if \"contents\" in ref[\"tags\"].keys():\n",
    "        if \"attack\" in ref[\"tags\"][\"contents\"]:\n",
    "            if \"vectors\" in ref.keys():\n",
    "                for v in ref[\"vectors\"]:\n",
    "                    if \"scopeAvId\" not in v.keys():\n",
    "                        if v[\"avId\"][:4] not in final_dict.keys():\n",
    "                            final_dict[v[\"avId\"][:4]] = 0\n",
    "                        final_dict[v[\"avId\"][:4]] += 1 \n",
    "                        if \"AV-6\" in v[\"avId\"]:\n",
    "                            print(ref)\n",
    "                    else:\n",
    "                        if v[\"scopeAvId\"][:4] not in final_dict.keys():\n",
    "                            final_dict[v[\"scopeAvId\"][:4]] = 0\n",
    "                        final_dict[v[\"scopeAvId\"][:4]] += 1\n",
    "\n",
    "                #print(ref[\"vectors\"])\n",
    "print(final_dict)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'title': 'Small World with High Risks: A Study of Security Threats in the npm Ecosystem (USENIX)', 'link': 'https://www.usenix.org/conference/usenixsecurity19/presentation/zimmerman', 'vectors': [{'avId': 'AV-200', 'avName': 'Create Name Confusion with Legitimate Package'}, {'avId': 'AV-602', 'avName': 'Take-over Legitimate Account'}, {'avId': 'AV-800', 'avName': 'Become Maintainer'}, {'avId': 'AV-100', 'avName': 'Develop and Advertise Distinct Malicious Package from Scratch'}, {'avId': 'AV-501', 'avName': 'Dangling Reference'}], 'safeguards': [{'sgId': 'SG-039', 'sgName': 'Enstablish vetting process for Open-Source components'}], 'tags': {'ecosystems': ['JavaScript'], 'packages': [], 'contents': ['peer-reviewed'], 'year': 2019}}\n",
      "{'title': 'Practical Automated Detection of Malicious npm Packages (ICSE)', 'link': 'https://dl.acm.org/doi/abs/10.1145/3510003.3510104', 'vectors': [{'avId': 'AV-100', 'avName': 'Develop and Advertise Distinct Malicious Package from Scratch'}, {'avId': 'AV-200', 'avName': 'Create Name Confusion with Legitimate Package'}, {'avId': 'AV-602', 'avName': 'Take-over Legitimate Account'}, {'avId': 'AV-509', 'avName': 'Abuse Dependency Resolution Mechanism'}], 'safeguards': [{'sgId': 'SG-005', 'sgName': 'Application Security Testing (AST)'}], 'tags': {'ecosystems': ['JavaScript'], 'contents': ['peer-reviewed'], 'year': 2022}}\n",
      "{'AV-0': 35, 'AV-3': 16, 'AV-4': 21, 'AV-5': 30, 'AV-2': 8, 'AV-1': 3, 'AV-6': 2, 'AV-8': 1}\n"
     ]
    }
   ],
   "source": [
    "ref_file = json.load(open(path_to_refs))\n",
    "\n",
    "final_dict = {}\n",
    "# Check only for \"peer-reviewed\" references types\n",
    "for ref in ref_file:\n",
    "    if \"contents\" in ref[\"tags\"].keys():\n",
    "        if \"peer-reviewed\" in ref[\"tags\"][\"contents\"]:\n",
    "            if \"vectors\" in ref.keys():\n",
    "                for v in ref[\"vectors\"]:\n",
    "                    if \"scopeAvId\" not in v.keys():\n",
    "                        if v[\"avId\"][:4] not in final_dict.keys():\n",
    "                            final_dict[v[\"avId\"][:4]] = 0\n",
    "                        final_dict[v[\"avId\"][:4]] += 1 \n",
    "                        if \"AV-6\" in v[\"avId\"]:\n",
    "                            print(ref)\n",
    "                    else:\n",
    "                        if v[\"scopeAvId\"][:4] not in final_dict.keys():\n",
    "                            final_dict[v[\"scopeAvId\"][:4]] = 0\n",
    "                        final_dict[v[\"scopeAvId\"][:4]] += 1\n",
    "\n",
    "                #print(ref[\"vectors\"])\n",
    "print(final_dict)"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Safeguards popularity"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'SG-005': 46, 'SG-003': 27, 'SG-001': 16, 'SG-025': 15, 'SG-002': 13, 'SG-007': 13, 'SG-023': 12, 'SG-043': 11, 'SG-004': 11, 'SG-013': 11, 'SG-037': 10, 'SG-011': 8, 'SG-014': 8, 'SG-039': 7, 'SG-009': 6, 'SG-019': 6, 'SG-028': 6, 'SG-024': 6, 'SG-012': 5, 'SG-029': 5, 'SG-017': 5, 'SG-022': 5, 'SG-026': 5, 'SG-036': 5, 'SG-010': 4, 'SG-027': 4, 'SG-006': 3, 'SG-032': 2, 'SG-033': 2, 'SG-021': 2, 'SG-031': 2, 'SG-040': 2, 'SG-042': 2, 'SG-016': 2, 'SG-034': 1, 'SG-018': 1, 'SG-020': 1, 'SG-030': 1, 'SG-035': 1, 'SG-015': 1}\n"
     ]
    }
   ],
   "source": [
    "ref_file = json.load(open(path_to_refs))\n",
    "\n",
    "final_dict = {}\n",
    "# Check only for \"peer-reviewed\" references types\n",
    "for ref in ref_file:\n",
    "    if \"safeguards\" in ref.keys():\n",
    "        for v in ref[\"safeguards\"]:\n",
    "            if \"sgId\" in v.keys(): \n",
    "                if v[\"sgId\"] not in final_dict.keys():\n",
    "                    final_dict[v[\"sgId\"]] = 0\n",
    "                final_dict[v[\"sgId\"]] += 1 \n",
    "\n",
    "print(dict(sorted(final_dict.items(), key=lambda item: item[1],reverse=True)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'SG-005': 26, 'SG-003': 14, 'SG-025': 10, 'SG-023': 8, 'SG-007': 8, 'SG-043': 7, 'SG-037': 6, 'SG-009': 5, 'SG-011': 5, 'SG-039': 5, 'SG-004': 5, 'SG-001': 5, 'SG-002': 4, 'SG-013': 4, 'SG-017': 3, 'SG-014': 3, 'SG-036': 3, 'SG-012': 2, 'SG-029': 2, 'SG-019': 2, 'SG-028': 2, 'SG-016': 2, 'SG-022': 2, 'SG-024': 2, 'SG-032': 1, 'SG-033': 1, 'SG-034': 1, 'SG-006': 1, 'SG-015': 1, 'SG-027': 1}\n"
     ]
    }
   ],
   "source": [
    "ref_file = json.load(open(path_to_refs))\n",
    "\n",
    "final_dict = {}\n",
    "# Check only for \"peer-reviewed\" references types\n",
    "for ref in ref_file:\n",
    "    if \"contents\" in ref[\"tags\"].keys():\n",
    "        if \"peer-reviewed\" in ref[\"tags\"][\"contents\"]:\n",
    "            if \"safeguards\" in ref.keys():\n",
    "                for v in ref[\"safeguards\"]:\n",
    "                    if \"sgId\" in v.keys(): \n",
    "                        if v[\"sgId\"] not in final_dict.keys():\n",
    "                            final_dict[v[\"sgId\"]] = 0\n",
    "                        final_dict[v[\"sgId\"]] += 1 \n",
    "\n",
    "                #print(ref[\"vectors\"])\n",
    "print(dict(sorted(final_dict.items(), key=lambda item: item[1],reverse=True)))"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.14"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "ac2eaa0ea0ebeafcc7822e65e46aa9d4f966f30b695406963e145ea4a91cd4fc"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

